Reproducible Instance-Dependent Failure in Quantum Annealing: Predictability and Configuration-Space Geometry

Quantum annealers realize a programmed Ising Hamiltonian only approximately, and their probability of reaching the ground state varies strongly between instances drawn from the same ensemble. Using structured, embedded random-field Ising instances with exactly certified ground states (3,158 instances, up to 360 spins), we ask whether this instance dependence is reproducible and predictable, pre-registering 87 predictions across two cells of a field-to-coupling parameter space, of which 61 held (45 of 71 once near-certain-by-design stability checks are excluded). Occupation varies nearly across its full range at fixed ensemble parameters, falls below simulated annealing in most instances, and both the hardness ranking and its collapse with system size reproduce on a second processor. Two pre-registered physical features predict failure before hardware contact, each confirmed at only one of two parameter regimes: ground-state magnetization at a calibrated point, and net field at a low-field corner, which loses significance once embedding quality is controlled for and fails to replicate in a dedicated, confound-controlled follow-up. A hardware-observed competing state's distance from the ground state, and an energy barrier estimated from it, are statistically associated with an instance's own occupation beyond these known features, replicating on held-out and freshly collected instances across two further processors. A classical model of small, documented-scale control-error offsets explains part of this predictability at the low-field corner without identifying the error map actually realized on the hardware. Predictability is real but weak and regime-dependent; the more robust finding is geometry's replicated, confound-controlled link to occupation, with value in design lessons rather than operational triage.

==> anc/supplement.tex <==
\documentclass[aps,pre,preprint,amsmath,amssymb,nofootinbib]{revtex4-2}
\usepackage{graphicx}
\usepackage[export]{adjustbox}
\usepackage{bm}
\usepackage{longtable,booktabs,array}
\usepackage{calc}
\usepackage[colorlinks=true,citecolor=blue,linkcolor=blue,urlcolor=blue]{hyperref}
\providecommand{\tightlist}{\setlength{\itemsep}{0pt}\setlength{\parskip}{0pt}}
\makeatletter\let\auto@bib@innerbib\@empty\makeatother
\begin{document}
\title{Supplemental Material: Instance-dependent ground-state sampling failure on a quantum annealer}
\author{Natalia Romero}
\maketitle
This Supplemental Material reports the exploratory and single-instance experiments that preceded the pre-registered and campaign-scale analyzes of the main text, together with additional
hardware-control sweeps. Sections S2--S8 are presented in the order in which the experiments were run, so that the exploratory record is not reinterpreted in light of later results; where a later
analysis revises an exploratory reading, the revision is stated explicitly. All reference energies, including those of every instance discussed here, have been certified as exact ground states (main
text, Sec. II C). Cell labels \((m, r_h, \alpha)\) and the Corner cell \(=(10,0.25,0.20)\) and Empirical cell \(=(10,1,0.20)\) follow the main text; all instances in Secs. S1--S10 have \(N=90\) unless stated
otherwise. QA denotes the quantum annealer and SA simulated annealing.

\section*{S1. Embeddability on the hardware graph}\label{s1.-embeddability-on-the-hardware-graph}
\addcontentsline{toc}{section}{S1. Embeddability on the hardware graph}

Before any hardware submission, minor embeddings were searched for with \texttt{minorminer} (\texttt{timeout=90}, \texttt{tries=10}) against a snapshot of the \texttt{Advantage2\_system1} graph (4,575
active qubits, 41,474 active couplers; 2026-09-26), for three disorder seeds per \((N, m)\). At \(N=90\) every instance embedded at every density, with mean overheads of 1.36, 3.34 and 4.63 physical
qubits per logical spin at \(m=2\), 5 and 10 (maximum chain lengths 5, 7 and 10). At \(N=500\) and \(N=1000\) embeddings were found only at \(m=2\) (3/3 and 2/3 seeds; 29\% and 77\% of the chip), and
none were found at \(m=5\) or \(m=10\) (Fig. S1). The degree cap of 20 was chosen to match the hardware's coupler limit, which is why the dense \(N=90\) instances embed with moderate overhead.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS1_embeddability.pdf}
\caption{Embedding cost on the Advantage2\_system1 hardware graph: (a) mean number of physical qubits per logical spin and (b) fraction of the chip used, versus \(N\), for \(m=2,5,10\) (three seeds per point).
Crosses, no embedding found within the search budget.}
\end{figure}

\section*{S2. Initial single-instance comparisons and the six-cell campaign}\label{s2.-initial-single-instance-comparisons-and-the-six-cell-campaign}
\addcontentsline{toc}{section}{S2. Initial single-instance comparisons and the six-cell campaign}

\textbf{Initial instances.} At \((10, 0.25, 0.05)\), seed 42, averaged over 20 independent embeddings of 1,000 reads, the annealer reached the ground state in 94.7\% of reads (standard deviation 4.9
percentage points, pp), against 55.4\% for SA at the standard budget (5,000 reads, 1,500 sweeps). A second realization of the same cell, selected from 40 candidates for a smaller classical energy gap,
gave 99.15\% (s.d. 1.8 pp) against 69.3\%.

\textbf{One realization per cell.} Six further cells were then tested with one realization each: the same low-field corner at \(m=2\) and \(m=5\); \(m=10\), \(\alpha=0.05\) at \(r_h=1\) and \(r_h=2\);
the calibrated Empirical cell; and the Corner cell (Table S1).

\textbf{Table S1.} First pass, one realization per cell (QA: mean and s.d. over embeddings).

{\def\LTcaptype{none} % do not increment counter
{\footnotesize\setlength{\tabcolsep}{4pt}\begin{longtable}[]{@{}lrrr@{}}
\toprule\noalign{}
Cell \((m, r_h, \alpha)\) & SA & QA mean & QA s.d. \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
(10, 0.25, 0.05) & 55.4\% & 94.7\% & 4.9 pp \\
(2, 0.25, 0.05) & 8.5\% & 3.8\% & 4.8 pp \\
(5, 0.25, 0.05) & 49.3\% & 76.4\% & 10.5 pp \\
(10, 1.0, 0.05) & 34.5\% & 15.6\% & 8.0 pp \\
(10, 2.0, 0.05) & 52.9\% & 4.8\% & 6.4 pp \\
Empirical (10, 1.0, 0.20) & 34.6\% & 0.4\% & 0.6 pp \\
Corner (10, 0.25, 0.20) & 38.0\% & 0.6\% & 0.6 pp \\
\end{longtable}}
}

\textbf{Six realizations per cell.} Because occupation at a single cell varies strongly between realizations (Sec. S5), each of the six cells was repeated on six fresh realizations, with SA and QA
paired per realization (Table S2, Fig. S2).

\textbf{Table S2.} Six-seed campaign: means over six realizations (range in parentheses).

{\def\LTcaptype{none} % do not increment counter
{\footnotesize\setlength{\tabcolsep}{4pt}\begin{longtable}[]{@{}lllrr@{}}
\toprule\noalign{}
Cell \((m, r_h, \alpha)\) & SA mean & QA mean & QA \textgreater{} SA & Paired diff. \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
(2, 0.25, 0.05) & 13.2\% (3.6--32.9\%) & 34.8\% (2.8--63.5\%) & 4/6 & \(+21.6\) pp \\
(5, 0.25, 0.05) & 51.7\% (20.7--85.6\%) & 62.9\% (38.5--87.4\%) & 4/6 & \(+11.2\) pp \\
Corner (10, 0.25, 0.20) & 29.1\% (10.4--53.7\%) & 32.0\% (0.0--88.9\%) & 3/6 & \(+2.9\) pp \\
(10, 1.0, 0.05) & 53.5\% (0.7--85.0\%) & 11.2\% (0.0--24.1\%) & 1/6 & \(-42.3\) pp \\
Empirical (10, 1.0, 0.20) & 71.2\% (32.1--99.0\%) & 15.3\% (0.2--49.7\%) & 0/6 & \(-55.9\) pp \\
(10, 2.0, 0.05) & 62.3\% (33.3--97.7\%) & 4.5\% (0.0--21.1\%) & 0/6 & \(-57.9\) pp \\
\end{longtable}}
}

The single-realization readings in Table S1 do not reliably represent their cells. At \((2, 0.25, 0.05)\) the single realization favoured SA, whereas the six-seed mean favours the annealer by 21.6 pp;
at Corner the single realization gave 0.6\% annealer occupation, whereas the six-seed mean is 32.0\%. At this sample size the annealer is ahead on average at the three \(r_h=0.25\) cells and behind at the
three \(r_h\ge1\) cells, and the calibrated Empirical cell is unfavorable to the annealer at every realization.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS2_six_seed_campaign.pdf}
\caption{Per-instance QA and SA ground-state occupation in the six-cell, six-seed campaign (\(N=90\)). Bars, cell means. Cell labels give \((m, r_h, \alpha)\).}
\end{figure}

\textbf{Revision by the larger samples.} Two of these readings were subsequently tested at higher power, and neither six-seed advantage survives. At the Corner cell, the 200 pre-registered realizations (seeds
2000--2199, disjoint from the six-seed campaign's seeds 10500--10505) give QA \textgreater{} SA in only 8 of 200 instances and a mean paired difference of \(-26.0\) pp, reversing the sign of the
six-seed estimate. At \((10, 0.25, 0.05)\), the cell of the two initial instances, 20 fresh realizations in the \(\alpha\) sweep give parity (\(+2.2\) pp, 95\% CI \([-10.5, +13.4]\)). The remaining
two favorable cells, \((2, 0.25, 0.05)\) and \((5, 0.25, 0.05)\), have only the six-seed comparison and are listed as unresolved in main-text Table I. The apparent separation by \(r_h\) in Table S2 is
therefore not supported: one of its three favorable cells reverses at scale, and the other two are untested beyond six realizations.

\section*{S3. Chain strength and annealing schedule at a single instance}\label{s3.-chain-strength-and-annealing-schedule-at-a-single-instance}
\addcontentsline{toc}{section}{S3. Chain strength and annealing schedule at a single instance}

These tests used the Corner cell, seed 42 (the hard instance of Table S1), and, for the schedule comparison, the easy instance \((10, 0.25, 0.05)\), seed 42.

\textbf{Chain strength.} Fixed chain strengths of 2, 4 and 6 were compared with the \texttt{uniform\_torque\_compensation} default. Stronger chains reduced the mean chain-break fraction monotonically
(0.0074, 0.00068, 0.00001, 0.00001), but lowered ground-state occupation: at chain strengths 4 and 6 no read reached the ground state in 1,000 reads, and the best energy found moved further from the
optimum. The default was the best of the values tested.

\textbf{Schedule.} Three schedule variants were tested at both instances with the same eight embeddings reused across all variants, so that differences are attributable to the schedule: a 500 µs
anneal (25\(\times\) the default), a 2,000 µs anneal (100\(\times\), the hardware maximum), and a 130 µs schedule containing a 100 µs pause at \(s=0.5\) (Table S3; main-text Fig. 7(a)).

\textbf{Table S3.} Ground-state occupation by schedule (mean and s.d. over embeddings). Default-schedule values are from the earlier 20-embedding runs.

{\def\LTcaptype{none} % do not increment counter
{\footnotesize\setlength{\tabcolsep}{4pt}\begin{longtable}[]{@{}llrr@{}}
\toprule\noalign{}
Instance & Schedule & Mean & s.d. \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
\((10, 0.25, 0.05)\) & 20 µs (default) & 94.7\% & 4.9 pp \\
\((10, 0.25, 0.05)\) & 500 µs & 85.0\% & 6.0 pp \\
\((10, 0.25, 0.05)\) & 2,000 µs & 80.6\% & 7.2 pp \\
\((10, 0.25, 0.05)\) & 130 µs with pause & 84.0\% & 9.4 pp \\
Corner & 20 µs (default) & 0.6\% & 0.6 pp \\
Corner & 500 µs & 0.6\% & 0.9 pp \\
Corner & 2,000 µs & 1.1\% & 1.5 pp \\
Corner & 130 µs with pause & 0.3\% & 0.4 pp \\
\end{longtable}}
}

A hundredfold slower anneal and a mid-anneal pause, either of which would be expected to raise occupation if the failure reflected insufficient equilibration time, left the hard instance's occupation
unchanged within noise. On the easy instance every embedding reached the ground state under every schedule. At this instance, annealing kinetics on the accessible time scales do not account for the
failure.

\section*{S4. Relation to cycled reverse annealing}\label{s4.-relation-to-cycled-reverse-annealing}
\addcontentsline{toc}{section}{S4. Relation to cycled reverse annealing}

The closest prior use of reverse annealing to probe basin structure on this hardware generation is the study of Lozano {[}main-text ref. 17{]}: a pre-registered, exhaustively enumerated (\(N=12\))
study of \emph{cycled} reverse annealing on the same Advantage2 solver family. That study finds that schedule shape, not only depth, redistributes basin occupation under repeated cycling, that a
single-qubit effective-temperature calibration does not transfer to the many-body scale, and that every observed pattern is reproduced by a classical reference process. The test reported in main-text
Sec. III E addresses a different quantity at a different scale: the probability that a \emph{single} reverse anneal escapes one specific, hardware-observed competing state at \(N=90\). We adopt the
same interpretive caution: the absence of escape is consistent with, but does not establish, a static control-error explanation.

\section*{S5. Six realizations of the Corner cell and an embedding check}\label{s5.-six-realizations-of-cell-c-and-an-embedding-check}
\addcontentsline{toc}{section}{S5. Six realizations of the Corner cell and an embedding check}

The tests of Secs. S3 and main-text Sec. III E were run on a single realization (seed 42). Six fresh realizations of the Corner cell were therefore tested with one embedding each and the default schedule
(Table S4, Fig. S3).

\textbf{Table S4.} Six realizations of the Corner cell. Distance is the Hamming distance of the modal competing state from the ground state (percentage of the 90 spins in parentheses).

{\def\LTcaptype{none} % do not increment counter
{\footnotesize\setlength{\tabcolsep}{4pt}\begin{longtable}[]{@{}lrr@{}}
\toprule\noalign{}
Seed & Ground-state occupation & Distance \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
500 & 88.9\% & 1 (1.1\%) \\
501 & 24.0\% & 1 (1.1\%) \\
502 & 74.9\% & 2 (2.2\%) \\
503 & 0.0\% & 7 (7.8\%) \\
504 & 0.0\% & 83 (92.2\%) \\
505 & 4.2\% & 86 (95.6\%) \\
\end{longtable}}
}

Three realizations (500--502) show high occupation and a competing state one or two spin flips from the ground state. The other three (503--505) show low occupation, and two of them have a competing
state that differs from the ground state in more than 90\% of spins, as does seed 42. Seed 42 therefore lies at the hard end of the distribution for this cell rather than at its center.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS3_realization_spread.pdf}
\caption{Six disorder realizations of the Corner cell: (a) QA ground-state occupation (one embedding each) and (b) Hamming distance of the modal competing state from the ground state, as a percentage of the 90 spins.}
\end{figure}

\textbf{Embedding check.} Because seed 42 itself showed a mixture of high- and low-occupation embeddings, a classification based on one embedding per realization could reflect the embedding drawn
rather than the instance. One easy (500) and one hard (504) realization were therefore re-run with eight fresh embeddings each (Table S5).

\textbf{Table S5.} Re-embedding of an easy and a hard realization of the Corner cell (eight embeddings each).

{\def\LTcaptype{none} % do not increment counter
{\footnotesize\setlength{\tabcolsep}{4pt}\begin{longtable}[]{@{}lrrl@{}}
\toprule\noalign{}
Seed & Mean & s.d. & Range \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
500 & 38.2\% & 11.9 pp & 18.7--57.7\% \\
504 & 0.42\% & 0.34 pp & 0.0--1.1\% \\
\end{longtable}}
}

Every embedding of seed 500 gave occupation of at least 18.7\%, including embeddings whose modal competing state was distant; every embedding of seed 504 gave at most 1.1\%, including embeddings whose
modal competing state was close (distance 1 or 5). The easy/hard classification is thus a property of the instance.

\textbf{Classical descriptors.} Five classical descriptors, all computed without hardware data, were compared between the easy and hard groups: the gap between the two lowest classical energies, the
number of low-energy clusters under single-linkage clustering, the basin entropy, the realized antiferromagnetic fraction and the mean coupling magnitude (Fig. S4). None separates the groups. The
energy gap is ten times larger for the easiest realization than for any other, but is smallest of all six for another easy realization, contrary to a rule in which a larger gap implies higher
occupation. With six realizations, this is a statement about the absence of a strong single-feature separation, not evidence that no classical predictor exists; the pre-registered test of main-text
Sec. III C addresses the question at scale.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS4_classical_predictors.pdf}
\caption{Five classical instance descriptors for the three easiest and three hardest of the six realizations in Fig. S3: (a) gap \(E_1-E_0\), (b) number of low-energy clusters, (c) basin entropy, (d) realized
\(\alpha\), (e) mean \(|J_{ij}|\). None separates the two groups.}
\end{figure}

\section*{S6. Per-read (resampled) control-error model}\label{s6.-per-read-resampled-control-error-model}
\addcontentsline{toc}{section}{S6. Per-read (resampled) control-error model}

Following Pearson \emph{et al.} {[}main-text ref. 2{]}, Gaussian perturbations of documented ICE magnitude were added to \(h\) and \(J\), the perturbed problems were solved with SA, and the fraction
of reads at the unperturbed ground state was recorded for the six realizations of Sec. S5. In this first version, the perturbation was redrawn independently for every trial, modeling anneal-to-anneal
noise. At 1\% of the programmable range the model's occupation ranks the six realizations in the same direction as the hardware (Spearman \(\rho=0.78\), not significant at \(n=6\)), and the easy
group's mean exceeds the hard group's. The separation is, however, much weaker than the hardware's near-binary split, one easy realization falls below a hard one, and the association disappears at 4\%
(Fig. S5).

Integrated control errors arise largely from properties of particular qubits under a given calibration, such as flux offsets and digital-to-analog quantization, and are therefore better modeled as a
fixed offset within a submission than as noise redrawn each read. Main-text Sec. III D reports the fixed-offset version of the model on the 400 pre-registered instances.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS5_per_read_noise_model.pdf}
\caption{Per-read (resampled) noise model at six realizations of the Corner cell: (a) model ground-state occupation versus noise level; (b) QA occupation and model occupation at 1\% noise, by realization.}
\end{figure}

\section*{S7. Spin-reversal (gauge) transforms at a single instance}\label{s7.-spin-reversal-gauge-transforms-at-a-single-instance}
\addcontentsline{toc}{section}{S7. Spin-reversal (gauge) transforms at a single instance}

Spin-reversal transforms separate biases tied to particular physical qubits from features of the encoded problem. They were applied to the Corner cell, seed 42, with the embedding held fixed. Averaging over 20
random gauges raised the pooled ground-state occupation from 0.28\% (single-gauge baseline) to 2.94\%, about tenfold, with individual gauges ranging from 0.00\% to 10.80\% (Fig. S6). Part of the
failure at this instance is therefore a gauge-dependent bias. However, the same competing state, at small Hamming distance from the baseline's modal competing state, recurred in 14 of the 20 gauges. A
purely qubit-tied bias would not be expected to reproduce the same logical configuration once the gauge reassigns the sign of each physical qubit's contribution. The data are therefore consistent with
a mixture of a gauge-removable bias and a feature of the encoded problem. Over 120 instances per cell the averaging benefit does not generalize (Fig. S13 below).

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS6_spin_reversal.pdf}
\caption{Ground-state occupation for 20 independent spin-reversal gauges at the single studied instance (the Corner cell, seed 42, one fixed embedding), with the single-gauge baseline and the mean over gauges.}
\end{figure}

\section*{S8. Embedding check at the calibrated cell}\label{s8.-embedding-check-at-the-calibrated-cell}
\addcontentsline{toc}{section}{S8. Embedding check at the calibrated cell}

In the six-seed campaign (Sec. S2) each realization at the Empirical cell was run with a single embedding. Two realizations, seeds 500 and 504 (single-embedding occupations 0.6\% and 49.7\%, the latter the
highest at this cell), were re-run with eight fresh embeddings each (Fig. S7). Seed 500's single reading was representative (0.6\%, against an eight-embedding mean of 1.6\%). Seed 504's single reading
(49.7\%) overstated its eight-embedding mean (26.2\%, s.d. 19.9 pp). The qualitative comparison is unchanged: even the best embedding of seed 504 (66.6\%) remains below SA's occupation on the same
instance (99.0\%). Single-embedding measurements can nevertheless overstate annealer occupation for individual instances, which is why all main-text campaigns average over four embeddings per
instance.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS7_embedding_spread.pdf}
\caption{QA ground-state occupation across eight independent embeddings for the lowest- and highest-occupation realizations at the Empirical cell; diamonds, mean \(\pm\) standard deviation.}
\end{figure}

\section*{S9. Sensitivity of SA to its budget}\label{s9.-sensitivity-of-sa-to-its-budget}
\addcontentsline{toc}{section}{S9. Sensitivity of SA to its budget}

SA was run at one fixed budget (5,000 reads, 1,500 sweeps) throughout. Its sensitivity to this choice was measured for all 36 instances of the six-seed campaign at four budgets spanning a 40-fold
range of total work, from 1,000 reads and 500 sweeps to 20,000 reads and 1,500 sweeps (Fig. S8). The lowest energy found was identical at all four budgets for all 36 instances. Ground-state occupation
changed by 4.4 pp on average (at most 25.1 pp); more sweeps, rather than more reads, raised occupation in most cells, so the standard budget is not the best-tuned setting. Recomputing every paired
comparison with the better-tuned budget leaves the sign of each cell's mean difference unchanged, and widens the annealer's deficit at Empirical.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS8_sa_tuning.pdf}
\caption{SA ground-state occupation under four budgets (reads/sweeps) across the six-cell campaign, six realizations per cell.}
\end{figure}

\section*{S10. A withdrawn exploratory observation}\label{s10.-a-withdrawn-exploratory-observation}
\addcontentsline{toc}{section}{S10. A withdrawn exploratory observation}

Among the six realizations of Sec. S5 and seed 42, no competing state was observed at a Hamming distance between 9 and 62 spins from the ground state, which was initially read as evidence for two
distinct classes of competing state. The 400 pre-registered instances do not support a gap: 238 of the 1,600 embedding-level modal competing states (14.9\%) lie in that range. The pooled distribution
remains concentrated at small distances and near global spin reversal, but the claim of an empty intermediate range is withdrawn.

\section*{S11. Hardware-control sweeps}\label{s11.-hardware-control-sweeps}
\addcontentsline{toc}{section}{S11. Hardware-control sweeps}

Three hardware controls were swept on instances with \(m=10\), \(\alpha=0.20\) and \(r_h\in\{0.25,1\}\) (Figs. S9--S11). Each sweep reports paired Wilcoxon signed-rank tests of annealer against SA
occupation, Holm-corrected within the sweep, and one pre-specified endpoint test along the control axis. Occupations are measured against certified ground states.

\textbf{Chain strength} (\(N\in\{90,180\}\); 10 instances per point). Occupation decreases as chain strength increases from 0.5 to 3 times the \texttt{uniform\_torque\_compensation} default, and is
higher at 0.5\(\times\) than at the default (endpoint test, 0.5\(\times\) versus 3\(\times\), \(p=2.0\times10^{-4}\)).

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS9_chain_strength.pdf}
\caption{QA ground-state occupation versus chain strength (multiple of the default) at \(m=10\), \(\alpha=0.20\), for (a) \(r_h=0.25\) and (b) \(r_h=1\); 10 instances per point. Dashed lines, SA occupation on
the same instances.}
\end{figure}

\textbf{Anneal time} (\(N\in\{30,90,180\}\); 0.5--2,000 µs; 10 instances per point). No individual point's annealer-SA difference is significant after Holm correction (\(n=10\) per point), and
occupation varies little across the range of anneal times. The pooled endpoint test (500 µs versus 0.5 µs, \(n=30\)) detects a small increase (\(+4.8\) pp, \(p=2.4\times10^{-4}\)). The per-point and
pooled results are consistent: the effect is real but small relative to the annealer-SA gap.

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS10_anneal_time.pdf}
\caption{QA ground-state occupation versus anneal time at \(m=10\), \(\alpha=0.20\), for (a) \(r_h=0.25\) and (b) \(r_h=1\); 10 instances per point. Dashed lines, SA occupation on the same instances.}
\end{figure}

\textbf{Energy scale} (\(N=90\); scale factor \(\lambda\) from 0.1 to 1 applied to \(h\) and \(J\); 27--30 instances per point). Reducing the energy scale, which raises the effective temperature,
lowers occupation monotonically; the full scale outperforms every reduced scale (endpoint test, \(\lambda=1\) versus 0.1, \(+4.5\) pp, \(p=1.9\times10^{-9}\)).

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/figS11_energy_scale.pdf}
\caption{QA ground-state occupation versus energy scale \(\lambda\) at \(N=90\), \(m=10\), \(\alpha=0.20\); 27--30 instances per point. Dashed lines, SA occupation on the same instances.}
\end{figure}

The two figures below originally appeared in the main text; they are reproduced here in full, each superseded in the main narrative by a figure that subsumes or controls for it (Sec. III B, Sec. III F).

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/fig4_af_fraction.pdf}
\caption{Ground-state occupation versus antiferromagnetic-bond fraction \(\alpha\) at \(N=90\), \(m=10\), for (a) \(r_h=0.25\) and (b) \(r_h=1\); 20 instances per point. Symbols as in main-text Fig. 2. This is the
\(m=10\) panel of main-text Fig. 4's phase map, reproduced here on its own since it was the original single-density version of that sweep (Sec. III B).}
\end{figure}

\begin{figure}[t]
\centering
\includegraphics[max width=\linewidth]{figures/fig8_gauge_averaging.pdf}
\caption{Paired single-gauge versus 10-gauge-mean QA occupation over 120 instances at (a) the Corner cell and (b) the Empirical cell. Dotted line, no effect. Gauge averaging has no significant effect at Corner (paired Wilcoxon
\(p=0.14\)) and a small negative effect at Empirical (\(p=0.038\)); discussed in main text Sec. III F.}
\end{figure}

\section*{S12. Full ledger of the 87 pre-registered predictions}\label{s12.-full-ledger}
\addcontentsline{toc}{section}{S12. Full ledger of the 87 pre-registered predictions}

\emph{A note on labels.} This section retains the internal campaign labels used when these predictions were registered and analyzed, which do not all match the main text's public-facing names: ``P14''
below is the main text's Q1--Q7 campaign; ``P17'' is the main text's Q8 (the later, separately pre-registered net-field replication); and ``M4'' is the main text's Q6 (the measured-offset-map test).
These are the same tests under different labels, not additional ones -- cross-checked by row count (M4's 17 sub-rows below sum to Q6's reported total of 17 in Table VII).

Table S6 lists every pre-registered prediction behind the main text's Table II (A1) and Table VII (the robustness campaign ``P14'', plus the later, separately pre-registered P17 replication), in the
order each was registered. A1's predictions were written in
a version-controlled pre-registration record before the 400-instance held-out sample was collected (2026-10-09); the P14 predictions (Q1--Q5, Q7, M4) were written in a separate pre-registration
record before their respective data, on or before the dates in Sec. III F and the Methods list below; P17's single prediction was written in its own pre-registration record (2026-11-25), after P14,
once net field's fragility to embedding covariates had already been noticed (all available upon request; see Data and code availability, main text). Abbreviations (Cell/proc.\ column): E = the Empirical cell; C =
the Corner cell; Z = Zephyr (\texttt{Advantage2\_system1}); P4,
P6 = Pegasus \texttt{Advantage\_system4}, \texttt{Advantage\_system6}. A1's four tests were Holm-corrected as one family (Table II); the P14 and P17 predictions were each pre-registered with their own
threshold, with no family-wise correction across campaigns (Limitations). ``Shuffle'' in the M4 rows means the prediction's own statistic was also required to exceed 19 label-shuffled controls of
the same measured offsets.

\textbf{Table S6.} Full ledger of the 87 pre-registered predictions, in registration order.

{\def\LTcaptype{none} % do not increment counter
{\footnotesize\setlength{\tabcolsep}{5pt}\begin{longtable}[]{@{}p{0.045\linewidth}p{0.085\linewidth}p{0.335\linewidth}p{0.095\linewidth}p{0.295\linewidth}p{0.055\linewidth}@{}}
\toprule\noalign{}
\# & Camp. & Prediction & Cell/proc. & Result & Verdict \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
1 & A1 & H1: \(\rho(|M|,Y)\ge0.2\), Holm \(p<0.05\) & E$\cdot$Z & \(\rho=0.28\), \(p=1.1\times10^{-4}\) & held \\
2 & A1 & H2: \(\rho(|M|,Y)\ge0.2\), Holm \(p<0.05\) & C$\cdot$Z & \(\rho=0.14\), \(p=0.026\) & failed \\
3 & A1 & H3: \(\rho(|\Sigma h|,Y)\ge0.2\), Holm \(p<0.05\) & E$\cdot$Z & \(\rho=0.18\), \(p=0.011\) & failed \\
4 & A1 & H4: \(\rho(|\Sigma h|,Y)\ge0.2\), Holm \(p<0.05\) & C$\cdot$Z & \(\rho=0.22\), \(p=2.6\times10^{-3}\) & held \\
5--6 & Q1 D1 & \(\rho\)(day, A1) \(\ge0.6\) & E, C$\cdot$Z & 0.989, 0.994 & held, held \\
7--8 & Q1 D1 & hard/easy agreement \(\ge85\%\) & E, C$\cdot$Z & 98\%, 96\% & held, held \\
7a--7b & Q1 D2 & \(\rho\)(day, A1) \(\ge0.6\) & E, C$\cdot$Z & 0.989, 0.994 & held, held \\
7c--7d & Q1 D2 & hard/easy agreement \(\ge85\%\) & E, C$\cdot$Z & 95\%, 96.5\% & held, held \\
7e--7h & Q1 D3 & \(\rho\ge0.6\); agreement \(\ge85\%\) & E, C$\cdot$Z & 0.990, 0.995; 97.5\%, 96.5\% & held (4) \\
7i--7l & Q1 D4 & \(\rho\ge0.6\); agreement \(\ge85\%\) & E, C$\cdot$Z & 0.990, 0.994; 96\%, 95.5\% & held (4) \\
9--12 & Q2 & \(\rho\)(Pegasus, Zephyr) \(>0\), \(p<0.01\) & E, C$\cdot$P4, P6 & 0.60, 0.88, 0.23, 0.18 (all \(p\le0.005\)) & held (4) \\
13--16 & Q2 & \(Y<\)SA in \(\ge90\%\) & E, C$\cdot$P4, P6 & 100\% in all four & held (4) \\
17 & Q2 & \(\rho(|M|,Y)>0\), \(p<0.05\) & E$\cdot$P4 & 0.07, \(p=0.15\) & failed \\
18 & Q2 & \(\rho(|\Sigma h|,Y)>0\), \(p<0.05\) & C$\cdot$P4 & 0.15, \(p=0.016\) & held \\
19 & Q2 & \(\rho(|M|,Y)>0\), \(p<0.05\) & E$\cdot$P6 & \(-0.26\) & failed \\
20 & Q2 & \(\rho(|\Sigma h|,Y)>0\), \(p<0.05\) & C$\cdot$P6 & 0.06, \(p=0.22\) & failed \\
21--24 & Q3 & \(Y<\)SA in \(\ge90\%\) & D$\cdot$Z, ER$\cdot$Z, E5$\cdot$Z, D$\cdot$P4 & 99\%, 100\%, 100\%, 100\% & held (4) \\
25--28 & Q3 & \(\rho\)(SA occ., \(Y)>0\), \(p<0.01\) & D$\cdot$Z, ER$\cdot$Z, E5$\cdot$Z, D$\cdot$P4 & 0.61, 0.44, 0.57, 0.57 & held (4) \\
29 & Q3 & \(\rho(|M|,Y)>0\), \(p<0.05\) & ER$\cdot$Z & 0.20, \(p<0.001\) & held \\
30 & Q3 & \(\rho(|M|,Y)>0\), \(p<0.05\) & E5$\cdot$Z & 0.04, \(p=0.20\) & failed \\
31--32 & Q4 & 1a: \(\rho(Y_\text{gauge},\text{A1})\ge0.6\) & E, C$\cdot$Z & 0.74, 0.57 & held, failed \\
33--34 & Q4 & 1b: \(\ge80\%\) of A1-hard stay hard & E, C$\cdot$Z & 89\%, 55\% & held, failed \\
35--36 & Q4 & 2: gauge-dependent (\(\chi^2\), \(p<0.01\)) in \(\ge25\%\) & E, C$\cdot$Z & 67\%, 97\% & held, held \\
37--38 & Q4 & 3: offset fragility predicts gauge CV & E, C$\cdot$Z & \(\rho=0.35\), 0.26 & held, held \\
39--40 & Q4 & 1a (as above) & E, C$\cdot$P4 & 0.54, 0.62 & failed, held \\
41--42 & Q4 & 1b (as above) & E, C$\cdot$P4 & 94\%, 84\% & held, held \\
43--44 & Q4 & 2 (as above) & E, C$\cdot$P4 & 44\%, 79\% & held, held \\
45--46 & Q4 & 3 (as above) & E, C$\cdot$P4 & \(\rho=0.43\), 0.31 & held, held \\
47 & Q5 & 1: hard return from CS \(\le10\%\) and \(<\)easy & E$\cdot$Z & 3\% vs.\ 63\%, \(p=4\times10^{-40}\) & held \\
48 & Q5 & 2: hard median at 2,000 µs \(\le1\%\) & E$\cdot$Z & 0.0\% & held \\
49 & Q5 & 3: hard median at chain \(\times0.5/\times2\) \(\le5\%\) & E$\cdot$Z & 0.0\%/0.0\% & held \\
50 & Q5 & 4: CS Hamming hard \(>\)easy & E$\cdot$Z & 12.5 vs.\ 2, \(p=2\times10^{-12}\) & held \\
51 & Q5 & 1 (as above) & E$\cdot$P4 & 44\% vs.\ 86\% (ordering holds, \(p=10^{-18}\); \(\le10\%\) bar missed) & failed \\
52 & Q5 & 2 (as above) & E$\cdot$P4 & 0.5\% & held \\
53 & Q5 & 3 (as above) & E$\cdot$P4 & 0.1\%/0.0\% & held \\
54 & Q5 & 4 (as above) & E$\cdot$P4 & 6.5 vs.\ 2, \(p=1.5\times10^{-6}\) & held \\
55--57 & M4 & 0 (gate): split-half \(\rho(\delta)\ge0.5\) & Z, P4, P6 & 0.83, 0.70, 0.67 & held (3) \\
58--63 & M4 & 1: within-instance \(\rho(F_\text{meas},Y)>0\), \(p<0.05\), beats shuffle & E, C$\cdot$Z, P4, P6 & 0.055 (\(p=0.061\)), \(-0.04\), \(-0.04\), 0.06 (\(<\)shuffle), 0.05 (\(p=0.08\)), \(-0.04\) & failed (6) \\
64--69 & M4 & 2: partial \(\rho(F_\text{meas},Y\mid\text{SA})>0\), beats shuffle & E, C$\cdot$Z, P4, P6 & 0.29, 0.41, 0.22, 0.64, 0.06, \(-0.14\) (none beats shuffle) & failed (6) \\
70--71 & M4 & 3: trap gap narrows in \(>50\%\) of hard pairs, beats shuffle & E$\cdot$Z, P4 & 69\%, 75\% (shuffle max 80\%, 75\%) & failed, failed \\
72 & Q7 & 1: QA/SA ratio collapses with \(N\), \(m=2\), on Pegasus & \(m{=}2\)$\cdot$P4 & \(\rho=-0.883\), \(p<10^{-4}\) & held \\
73 & Q7 & 2: \(Y<\)SA in \(\ge90\%\) of instances at every \(N\) & all \(N\)$\cdot$P4 & 86\%, 99\%, 98\%, 68\% at \(N=30,90,180,360\) (ceiling at 30, floor at 360; Sec. III F) & failed \\
74 & Q7 & 3: instance ranking transfers at matched \(N\) & 19 pts$\cdot$P4 & 19/19 at one-sided \(p<0.05\) (\(\rho=0.40\)--\(0.92\)) & held \\
75 & P17 & Chain-length-matched replication: bootstrap 95\% CI of partial \(\rho(Y,\text{net field}\mid\text{SA},\text{chain-break},\text{chain strength})\) excludes zero & C\(\cdot\)Z & \(\rho=-0.006\), CI \([-0.12,0.11]\) (also fails the original \(\rho\ge0.2\) rule outright: raw \(\rho=0.159\)) & failed \\
\end{longtable}}

\section*{S13. Dynamical mechanism tests and classical time-to-solution (T1, T2, T2b, T3, T4, T4b, T4c)}\label{s13.-mechanism-tests}
\addcontentsline{toc}{section}{S13. Dynamical mechanism tests and classical time-to-solution (T1, T2, T2b, T3, T4, T4b, T4c)}

Four further analyses test candidate dynamical mechanisms and compare the annealer with a tuned classical solver, summarized briefly in the main text (Sec. III G); the quantitative summary tables
for these and for the landscape-geometry test family (T5--T5d, discussed in the main text's Sec. III F) are given at the end of this section as Tables S7--S11. None is part of the formal
pre-registration ledger of Table VII; T1--T4c and T5--T5d were each pre-specified in its own analysis script before being run on the held-out sample. A fully post hoc exploration of flip-cluster
connectivity (T5e), not pre-specified and not reported as a result in the main text, follows Table S11 below, reported in full including the specifications that disagreed with one another.

\textbf{Tuned-SA time-to-solution (T1).} The paper's SA reference (5,000 reads, 1,500 sweeps) is a generously budgeted sampler, not a tuned solver. Per-instance grid search over the sweep count
(10--1,500 sweeps) finds a 99\%-success time-to-solution optimum almost always at 10--30 sweeps, 25--50\(\times\) faster than the paper's reference budget (median TTS 0.47\,ms at Empirical,
0.30\,ms at Corner, against 11.6 and 14.8\,ms). Benchmarked against this tuned SA under two time accountings for the annealer --- anneal time alone (20 µs/read) and full access time (programming
and readout included, \(\sim\)150--190 µs/read) --- the annealer is slower on every chip and cell under access-time accounting (26--234\(\times\) in the median) and slower under anneal-time-only
accounting as well, except at the low-field Corner cell on Zephyr, where pure anneal time is competitive on about one in eight instances (12\%). The annealer's own anneal time is fixed at 20 µs and
was not independently tuned; a flat occupation-versus-anneal-time curve from 0.5 to 2,000 µs (Sec. S11) suggests anneal-time-only TTS could improve by roughly another order of magnitude at a
shorter anneal, but access time is dominated by programming and readout overhead that a shorter anneal would not change, so the access-time verdict is robust to this caveat.

\textbf{Second-order transverse-field test (T3).} The simplest avoided-crossing picture predicts that a transverse field should favor the hardware's observed trap over the ground state more often
for hard instances than for easy ones. We tested this directly: on each instance's competing state, relaxed by greedy descent to its local minimum, we computed the second-order perturbative energy
shift from a transverse field and asked whether it favors the trap. It does not discriminate as predicted: 62--67\% of trapped hard cases are favored toward the trap, against 86\% of the few trapped
easy cases (Fisher \(p\approx0.98\) on Zephyr, \(0.99\) on \texttt{Advantage\_system4}), and the field strength at which the trap and ground state cross is no different between groups
(Mann--Whitney \(p=0.49\)--0.74). This mechanism is ruled out at second order. A related diagnostic from the same relaxation is informative on its own: the hardware's competing state relaxes
directly to the certified ground state in only 6\% (Zephyr) to 17\% (\texttt{Advantage\_system4}) of hard instances, against 56\% for easy instances on both chips, and the trapped hard instances sit
a median 8.5--13 spins (energy gap 0.65--0.91) from the ground state against 3--4 spins for the trapped easy ones.

\textbf{Path-integral SQA and a classical-rotor control (T2, T2b).} A short, non-equilibrated path-integral simulated quantum anneal (100 sweeps, all 400 held-out instances at Corner and Empirical) predicts the
hardware's ranking beyond classical hardness on every chip and cell tested (partial \(\rho=0.25\)--0.41, all \(p<10^{-3}\)), and this component survives a classical-rotor-model control built on the
same instances (partial \(\rho=0.23\)--0.37 beyond both SA and the rotor model, all \(p\le0.001\)) {[}main-text ref. 33{]}. This is a ranking-beyond-classical-models comparison, not evidence of coherent quantum
dynamics, since the path-integral simulation is itself a classical approximation; it is also sensitive to the sweep count, not just the temperature choice below. Re-run at 1,000 sweeps on the same
instances (ten-fold more imaginary-time slices, otherwise identical), the signal weakens at every chip and cell (partial \(\rho=0.08\)--0.23) and loses significance at one of the six chip\(\times\)cell
units (\texttt{Advantage\_system6}, Corner, \(p=0.14\)); the transverse-field schedule itself was not varied. The rotor control alone, given SA, is itself a confirmed predictor at the rotor
temperature closest to the hardware's mean occupation (partial \(\rho=0.13\)--0.34 across all six chip\(\times\)cell units), but this specific result is fragile to the temperature choice: at the two
lower rotor temperatures tested, it fails to clear significance in several units. The simulated-quantum-anneal ranking signal does not reproduce the hardware's absolute failure rate: mean SQA
occupation on hardware-hard instances (\(Y<5\%\)) is 32--41\% at 100 sweeps, comparable to SA's 30--46\% on the same instances. The evidence here is for a ranking component that neither a classical
sampler nor a semiclassical rotor model fully captures, not for the simulation reproducing the hardware's actual failure.

\textbf{Effective temperature by parallel tempering (T4, T4b).} Whether thermal noise helps or hinders ground-state retrieval on a quantum annealer depends on how its effective temperature compares with an instance's own energy scale {[}main-text ref. 36{]}. On a different problem class (hard 2-SAT instances with several satisfying assignments), D-Wave hardware has been found to sample degenerate ground states more fairly, and scale better in time-to-solution, than an ideal simulation predicts --- closer to a thermal sampler than a purely adiabatic one {[}main-text ref. 43{]}; the T4c check below (full energy-distribution variance, not the ground-state occupation alone) finds the opposite on our instances at both cells, so the two results should be read as evidence that the comparison is problem- and cell-dependent, not as disagreement over what a quantum annealer generically is. Fitting each instance's effective temperature by a single fixed-\(\beta\) Metropolis search failed as a method: the fitted inverse
temperature saturated at the search bracket's cap in 83 of 200 instances at Empirical and 115 of 200 at Corner, indicating non-equilibration rather than a measurement. A parallel-tempering fit (32 replicas,
geometric \(\beta\) ladder) succeeded on all 400/400 instances and gives a different verdict at each cell. At Empirical, the ratio of hardware occupation to the fitted thermal-equilibrium probability of the
ground state is 0.35 for hard instances against 1.57 for easy ones (\(p=6\times10^{-13}\)): hard instances are under-sampled, and easy instances over-sampled, relative to a thermal account, by
factors outside what a thermal model alone predicts. At Corner the same ratio is 0.57 for hard and 1.69 for easy instances (\(p=2\times10^{-10}\)), both inside the \([0.5,2]\) band a thermal account would
tolerate: agreement with a thermal account in this one moment. The thermal fit itself correlates with hardware occupation at \(\rho=0.64\) (Empirical) and \(0.70\) (Corner).

Agreement in the ground-state-occupation ratio uses only the fitted \(\beta_\mathrm{eff}\)'s match to the hardware's \emph{mean} energy; it is not evidence that the hardware samples the rest of the
equilibrium distribution correctly. A held-out check using a moment not used in that fit --- each instance's hardware energy \emph{variance}, compared with the thermal variance implied by the local
slope of the parallel-tempering energy curve at \(\beta_\mathrm{eff}\) (the fluctuation--dissipation relation \(C=\beta^2\,\mathrm{Var}(E)=-dE/d\beta\)) --- finds the single-temperature account fails as a description of the full
distribution at \emph{both} cells: hardware energy variance exceeds the thermal prediction by a median factor of 3--4 for hard instances and 6--12 for easy ones (only 12--19\% of instances fall within
a \([0.5,2]\) band at either cell, and the excess is, if anything, larger for easy instances than hard ones). Mechanistically, Empirical is better described as non-thermal under-/over-sampling of the
ground state on top of a thermal baseline, and Corner's ground-state occupation as close to what a thermal account predicts; neither cell's full energy distribution is well described as a single-temperature
Gibbs state, so ``close to thermal'' at Corner should be read as agreement in the first moment alone, not validation of the sampled distribution's shape. Averaging the two cells together obscures the
Empirical/Corner split in the first moment that does hold.

\textbf{Table S7.} T1: tuned-SA time-to-solution.

{\def\LTcaptype{none} % do not increment counter
{\scriptsize\setlength{\tabcolsep}{6pt}\begin{longtable}[]{@{}p{0.07\linewidth}p{0.22\linewidth}p{0.41\linewidth}p{0.26\linewidth}@{}}
\toprule\noalign{}
Test & Method & Key result & Verdict \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
T1 & Tuned-SA (per-instance sweep optimum) vs.\ QPU, two time accountings & Tuned SA 25--50\(\times\) faster than paper's SA reference; QPU 11--33\(\times\) (anneal-only) to 26--234\(\times\)
(access-time) slower & QPU slower under every accounting tested, except pure anneal time alone at the low-field Corner cell on Zephyr \\
\end{longtable}}
}

\textbf{Table S8.} T2, T2b: path-integral SQA and its classical-rotor control.

{\def\LTcaptype{none} % do not increment counter
{\scriptsize\setlength{\tabcolsep}{6pt}\begin{longtable}[]{@{}p{0.07\linewidth}p{0.22\linewidth}p{0.41\linewidth}p{0.26\linewidth}@{}}
\toprule\noalign{}
Test & Method & Key result & Verdict \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
T2 & Path-integral SQA, 100 sweeps, vs.\ SA, all 400 held-out instances & Partial \(\rho=0.25\)--0.41 beyond SA, 6/6 chip\(\times\)cell units; absolute occupation (32--41\%) comparable to SA (30--46\%)
on hard instances & ranking signal present, absolute failure not reproduced \\
T2 (1,000 sweeps) & Same, 10\(\times\) more imaginary-time slices, schedule otherwise unchanged & Partial \(\rho=0.08\)--0.23, 5/6 units (fails at system6, Corner, \(p=0.14\)) & signal weakens and is
sweep-count sensitive; not evidence of coherent dynamics \\
T2b & Classical-rotor (SSSV) control for T2 & SQA signal survives rotor control (partial \(\rho=0.23\)--0.37); rotor-alone-given-SA signal fragile to temperature choice & mixed: supports a
non-classical-rotor ranking component \\
\end{longtable}}
}

\textbf{Table S9.} T3: second-order transverse-field perturbation.

{\def\LTcaptype{none} % do not increment counter
{\scriptsize\setlength{\tabcolsep}{6pt}\begin{longtable}[]{@{}p{0.07\linewidth}p{0.22\linewidth}p{0.41\linewidth}p{0.26\linewidth}@{}}
\toprule\noalign{}
Test & Method & Key result & Verdict \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
T3 & 2nd-order transverse-field perturbation on relaxed competing states (Q5+A2, 2 chips) & 62--67\% hard vs.\ 86\% easy favor the trap (Fisher \(p=0.98\)--0.99); crossing field not different &
mechanism not supported \\
\end{longtable}}
}

\textbf{Table S10.} T4, T4b, T4c: effective temperature by parallel tempering.

{\def\LTcaptype{none} % do not increment counter
{\scriptsize\setlength{\tabcolsep}{6pt}\begin{longtable}[]{@{}p{0.07\linewidth}p{0.22\linewidth}p{0.41\linewidth}p{0.26\linewidth}@{}}
\toprule\noalign{}
Test & Method & Key result & Verdict \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
T4, T4b & Effective temperature, fixed-\(\beta\) (failed, superseded) then parallel tempering (32 replicas) & \(\rho\)(thermal, \(Y\))\(=0.64\) (Empirical), \(0.70\) (Corner); Empirical non-thermal (hard/easy ratios 0.35/1.57),
Corner's GS occupation near-thermal (0.57/1.69) & different verdicts at Empirical vs.\ Corner, GS occupation only \\
T4c & Held-out validation: hardware energy variance vs.\ thermal prediction at \(\beta_\mathrm{eff}\) (fluctuation--dissipation) & median excess 3--4\(\times\) (hard), 6--12\(\times\) (easy), both
cells; 12--19\% within \([0.5,2]\) & full distribution non-thermal at both cells; GS-occupation agreement is one moment only \\
\end{longtable}}
}

\textbf{Table S11.} T5, T5b, T5c/T5d: landscape-geometry tests (energy barrier and Hamming distance); discussed in main text Sec. III F.

{\def\LTcaptype{none} % do not increment counter
{\scriptsize\setlength{\tabcolsep}{6pt}\begin{longtable}[]{@{}p{0.07\linewidth}p{0.22\linewidth}p{0.41\linewidth}p{0.26\linewidth}@{}}
\toprule\noalign{}
Test & Method & Key result & Verdict \\
\midrule\noalign{}
\endhead
\bottomrule\noalign{}
\endlastfoot
T5 & Energy-barrier estimate (greedy flip path, GS to competing state), Q5's 48 Zephyr instances & hard barrier 2.8 vs.\ easy 0.8 (Mann--Whitney \(p=2\times10^{-4}\)); \(\rho\)(barrier, Hamming)\(=0.90\) &
barrier corroborates, and is largely redundant with, Hamming distance here; no decoupled ``short but high-barrier'' subpopulation in this sample \\
T5b & Does geometry predict the instance's own \(Y\), beyond SA and \(|M|\)? Same 48 instances & Hamming: partial \(\rho=-0.59\) (\(p=9\times10^{-6}\), bootstrap CI entirely negative); barrier: partial
\(\rho=-0.41\) (\(p=0.004\)) & geometry carries information about hardware failure beyond known covariates; small extreme-selected sample, not yet a demonstrated cause \\
T5c/T5d & Same test repeated on samples never selected on \(Y\): Hamming, retrospective, on the full 400-instance Table II set; barrier, prospective, analysis plan fixed before collection, on 100 fresh instances/cell, 2 chips & Hamming, given SA and each cell's preregistered predictor (\(|M|\) at E, net field at C), split-embedding estimate (same-embedding in brackets): partial
\(\rho=-0.26\) to \(-0.35\) [\(-0.49\)] at E, \(-0.61\) [\(-0.72\)] at C; barrier (no split-embedding equivalent): partial \(\rho=-0.39\) to \(-0.67\), all 4 chip \(\times\) cell units, every bootstrap CI excludes zero & confirms T5b was not an artifact of
extreme selection; still an association, not a demonstrated cause \\
\end{longtable}}
}

\textbf{T5e (post hoc, not pre-specified; not reported as a result in the main text): flip-cluster connectivity.} Hamming distance is a count, not a structural description of where on the graph the
flipped spins sit. Motivated by the collective spin-rearrangement framing of Zhang \emph{et al.} {[}main-text ref. 48{]}, we asked, entirely post hoc, whether the \emph{connectivity} of the flipped spins --
whether they form one localized cluster on the instance's own interaction graph or are scattered across it -- predicts occupation beyond SA occupation and Hamming distance itself, on the prospective
sample (the only one with full competing-state configurations; 400 embedding-level observations per chip \(\times\) cell unit, 100 instances \(\times\) 4 embeddings).

We tested this with a partial correlation of the largest connected component's share of the flipped spins against occupation, conditioning on SA occupation, Hamming distance itself, the cell's
preregistered physical predictor (\(|M|\) at Empirical, net field at Corner), and two graph-structure covariates -- the induced subgraph's edge density and mean degree among the flipped spins, since a
more connected flip pattern could simply reflect a locally denser region of the graph rather than any dynamical effect. Uncertainty was estimated by an instance-clustered bootstrap (resampling
instances, not embedding-rows, since four embeddings share one instance; both the confidence interval and a cluster-robust \(p\)-value are derived from the same resampled distribution). Under this
specification, the largest-connected-component fraction is a significant, positive predictor of occupation at the Corner cell on both chips (partial \(\rho=0.28\)--0.29, cluster-robust
\(p=0.0001\)--\(0.0002\), Holm-adjusted \(p\le6\times10^{-4}\) across the four primary tests), but is not distinguishable from zero at the Empirical cell on either chip (partial \(\rho=-0.004\) to
\(0.047\), Holm-adjusted \(p\ge0.68\)).

This Corner-only pattern did not survive two further checks run to establish it was not itself an artifact. A linear within/between-instance (Mundlak) decomposition -- \(Y_{ie}=\beta_B
\bar{C}_i+\beta_W(C_{ie}-\bar{C}_i)+\gamma^\top X_{ie}+\epsilon_{ie}\), cluster-robust by instance, done on the raw (not rank-transformed) scale since the decomposition is only exact there -- found
significant positive between- and within-instance coefficients at \emph{both} cells on \emph{both} chips, contradicting the rank-based result's Empirical null. A formal Corner-vs-Empirical
interaction test on the same linear model found Corner's slope significantly steeper than Empirical's on Zephyr (\(p=2\times10^{-4}\)) but statistically indistinguishable from it on
\texttt{Advantage\_system6} (\(p=0.39\)). A third check -- a graph-conditioned null model comparing each embedding's observed connectivity against 200 random same-size node subsets of its own graph,
intended to isolate whatever is unusual about the actual flipped-spin set beyond the graph's own degree structure -- found the \emph{opposite} pattern again: a significant effect at Empirical on
Zephyr only, and none at Corner on either chip.

Three reasonable specifications (instance-clustered rank-based, linear within/between, graph-randomized null) therefore disagree with one another about which cells, if any, show a genuine
flip-cluster-connectivity effect, and an instance-aggregated check (one row per instance, collapsing the four embeddings to their mean, which sidesteps the clustering problem entirely but also
discards within-instance variation) finds a significant positive effect at all four chip \(\times\) cell units regardless. We take this sensitivity to specification as itself the honest conclusion:
these analyses estimate related but distinct quantities (a conditional rank association, a linear within/between decomposition, connectivity relative to a graph-structure baseline, an instance-level
aggregate), and the current evidence cannot distinguish among the physical interpretations they would each support -- this is a statement about what the data can currently resolve, not a finding
against the underlying hypothesis that the spatial organization of the flipped spins, not only their count, carries information. We therefore do not report T5e as a result in the main text. Resolving
this -- including whether the Corner/Empirical split reflects the regime dependence already established for the pre-registered predictors (Sec. III C), a property of the specific statistical test, or
neither -- is left for future work.

\section*{S14. Single-instance diagnostics and the 12-instance static-error test underlying Sec. III E}\label{s14.-sec-iiie-diagnostics}
\addcontentsline{toc}{section}{S14. Single-instance diagnostics and the 12-instance static-error test underlying Sec. III E}

This section gives the full detail behind the diagnostics summarized briefly in the main text (Sec. III E): several checks first run on a single realization \((10,0.25,0.20)\), seed 42 (occupation
0.6\%), and a static-error test on the same 12 held-out hard/easy instances used for the main text's Table V. The main text's Table V and the chip-location (quadrant) result are reported there in full and not repeated here.

\emph{Annealing kinetics.} With eight embeddings held fixed, a 25\(\times\) and a 100\(\times\) slower anneal and a 100 µs mid-anneal pause at \(s=0.5\) left occupation unchanged within noise (0.6\%,
1.1\%, 0.3\%; main-text Fig. 7(a) and SM S3). This is consistent with the small pooled anneal-time effect across the sweep (main text, Sec. III B).

\emph{Chain strength.} Stronger chains reduced chain breaks by two orders of magnitude but lowered occupation (no ground-state reads at chain strength 4 and 6), in line with the sweep result that
weaker chains help.

\emph{Reverse annealing.} Following the use of reverse annealing to map transitions between Ising configurations {[}main-text ref. 34{]}, a hardware-observed competing state was used as an initial state for reverse anneals (2 µs ramp to \(s_\text{target}\), 100 µs hold, ramp back), swept over ten \(s_\text{target}\)
values from 0.75 to 0.30 and repeated on five realizations at this cell point (main-text Table IV and Fig. 7(b)). Two realizations landed on a distant competing state (Hamming distance 76--83 of 90 spins, gap
8.5--9.1): for these, the ground state is never recovered from the competing state at any of the ten depths tested, while the ground state itself remains the modal outcome at shallow and medium
depth. The remaining three realizations instead landed on a near-degenerate competing state (Hamming distance 1, gap 0.03--0.06): for these, the competing state partially converts back to the
ground state, rising from 13\% to 29\% of reads as the anneal probes deeper. In this small sample, the asymmetry is therefore a property of distant, structurally distinct competing states specifically,
not of any non-ground-state sample picked up by a quick forward-anneal probe -- consistent with the Hamming-distance dependence found at scale in main-text Sec. III F, where the larger, two-processor sample
supports calling it a schedule-dependent dynamical trapping signature rather than an unconditional one-way barrier.

\emph{Embedding and gauge dependence.} In eight fresh embeddings on disjoint physical qubits, six converged on the same distant region (pairwise Hamming distance 2--12, versus 74--81 from the ground
state; main-text Fig. 7(c)). In one pair the competing-state energy agreed to full floating-point precision. The competing state is therefore tied to the encoded problem, not to one chain layout, although
spatially local crosstalk among co-located embeddings is not excluded (main text, Sec. IV). Averaging over 20 spin-reversal gauges raised this instance's occupation about tenfold (0.28\% to 2.94\%), but the same
competing state recurred in 14 of 20 gauges (SM S7). That pattern is consistent with a mixture of a gauge-removable bias and a problem-intrinsic structure. At scale, gauge averaging does not help
(Fig. S13 below). Over 120 instances per cell it was null at Corner (paired Wilcoxon \(p=0.14\); mean difference CI \([-1.5,+2.9]\) pp) and slightly harmful at Empirical (\(p=0.038\), mean \(-0.6\) pp).

\emph{Static-error test on the 12 held-out hard/easy instances.} If the hard instances fail because the realized Hamiltonian differs from the programmed one, their certified ground state should be more fragile to
fixed offsets of ICE size than that of the easy instances. We tested this classically. For each of the 12 instances, we drew 40 fixed Gaussian offsets at 1\% and at 2\% of the hardware ranges
(converted to problem units with the auto-scaling factor) and re-solved each perturbed problem exactly with Gurobi (960 solves). At 1\%, the certified ground state was no longer optimal in 92\% of
draws for hard instances and in 63\% for easy instances (per-instance means compared by Mann--Whitney, \(p=0.005\)). At 2\% the figures were 98\% and 94\% (\(p=0.04\)). The new optimum lay a median
5 spins from the ground state for hard instances and 1 spin for easy instances (10 versus 3 at 2\%). The new optimum was rarely the specific competing state the hardware returned (3\% of draws for
hard instances).

The simplest form of the account fails, however. The probability that the competing state alone falls below the ground state under the same offsets is the same for both groups: 0.25 for hard and 0.25
for easy at 1\%, computed exactly because the energy difference is Gaussian (\(p=0.41\)). What distinguishes the hard instances' competing states is their size: they differ from the ground state on
59--212 bonds, against 4--30 for the easy instances. Static errors thus make the hard instances' ground states fragile, and push the optimum several spins away. The trapping asymmetry of the main
text's Table V, however, points to a collective competing state the dynamics rarely leaves at this schedule, which is not a property of the static error alone.

\end{document}

